Stage-parallel fully implicit Runge-Kutta implementations with optimal multilevel preconditioners at the scaling limit

We present an implementation of a fully stage-parallel preconditioner for Radau IIA type fully implicit Runge--Kutta methods, which approximates the inverse of $A_Q$ from the Butcher tableau by the lower triangular matrix resulting from an LU decomposition and diagonalizes the system with as many blocks as stages. For the transformed system, we employ a block preconditioner where each block is distributed and solved by a subgroup of processes in parallel. For combination of partial results, we either use a communication pattern resembling Cannon's algorithm or shared memory. A performance model and a large set of performance studies (including strong scaling runs with up to 150k processes on 3k compute nodes) conducted for a time-dependent heat problem, using matrix-free finite element methods, indicate that the stage-parallel implementation can reach higher throughputs when the block solvers operate at lower parallel efficiencies, which occurs near the scaling limit. Achievable speedup increases linearly with number of stages and are bounded by the number of stages. Furthermore, we show that the presented stage-parallel concepts are also applicable to the case that $A_Q$ is directly diagonalized, which requires complex arithmetic or the solution of two-by-two blocks and sequentializes parts of the algorithm. Alternatively to distributing stages and assigning them to distinct processes, we discuss the possibility of batching operations from different stages together.

==> data/gmg-batched/run.py <==
import numpy as np
import os
import re
import sys

def read_file(file_name):
    with open (file_name, "r") as myfile:
        data = myfile.read().splitlines()
     
    index_1 = [i for i,x in enumerate(data) if ("n_iterations" in x)][-1]
    index_2 = [i for i,x in enumerate(data) if (x=="" or (".json" in x) or ("MONITOR" in x)) and i > index_1]
    index_2 = len(data) if len(index_2) ==0 else index_2[0];
    
    print("%d-%d" % (index_1, index_2))
    
    with open(file_name) as f:
        for i, line in enumerate(f):
            if(i == index_1):
                header = ' '.join(line.split())
                header = header.split()
                break
    
    print(header)
    
    with open(file_name, "r") as f:
        data = np.genfromtxt(file_name, skip_header=(index_1 + 1), max_rows=(index_2 - index_1 - 1));
        
    return [header, data]

def get_named_column(header_and_data, name):
    index = header_and_data[0].index(name)
    return header_and_data[1][:, index]

def reshape_to_size(data, s):
    old_size = data.size
    new_size = int(int(int(data.size+s-1)/s)*s)
    data = np.resize(data, new_size);
    data[old_size : new_size] = -1
    data = data.reshape((-1, s));
    return data

def main():
    n_columns = 4;
    
    header_and_data = read_file("node-0016.out")
    
    data_t = reshape_to_size(get_named_column(header_and_data, "time"),n_columns)
    data_d = reshape_to_size(get_named_column(header_and_data, "n_dofs"),n_columns)
            
    do_normalize = True
            
    original_stdout = sys.stdout
        
    for c in range(0,n_columns, 1):
        with open("data_%d.tex" % c, 'w') as f:
            sys.stdout = f
        
            print("dofs t speedup")

            for j in range(0, len(data_t)):                    
                print("%e %e %e" % (data_d[j][0], data_t[j][c], (data_t[j][0]*8)/data_t[j][c] ))
        
    sys.stdout = original_stdout
        
    

if __name__ == "__main__":
    main()


==> data/gmg-batched/run.sh <==
if [[ $# -eq 1 ]] ; then
    echo 'Copying results from the cluster'

    scp skx:~/sw-multigrid/IRK-build/gmg-batched/node-0016.out .

    echo 'Coyping finished!'
fi

python3 ./run.py



==> data/gmg/run.sh <==
if [[ $# -eq 1 ]] ; then
    echo 'Copying results from the cluster'

    scp skx:~/sw-multigrid/IRK-build/gmg-scaling/*.out .

    echo 'Coyping finished!'
fi

python3 ./run_hmg.py



==> data/gmg/run_hmg.py <==
import numpy as np
import os
import re
import sys

def read_file(file_name):
    with open (file_name, "r") as myfile:
        data = myfile.read().splitlines()

    print("%s" % (file_name))

    index_1 = [i for i,x in enumerate(data) if ("n_iterations" in x)][-1]
    index_2 = [i for i,x in enumerate(data) if (x=="" or (".json" in x) or ("MONITOR" in x)) and i > index_1]
    index_2 = len(data) if len(index_2) ==0 else index_2[0];
    
    print("%d-%d" % (index_1, index_2))
    
    with open(file_name) as f:
        for i, line in enumerate(f):
            if(i == index_1):
                header = ' '.join(line.split())
                header = header.split()
                break
    
    print(header)
    
    with open(file_name, "r") as f:
        data = np.genfromtxt(file_name, skip_header=(index_1 + 1), max_rows=(index_2 - index_1 - 1));
        
    return [header, data]

def get_named_column(header_and_data, name):
    index = header_and_data[0].index(name)
    return header_and_data[1][:, index]

def reshape_to_size(data, s):
    old_size = data.size
    new_size = int(int(int(data.size+s-1)/s)*s)
    data = np.resize(data, new_size);
    data[old_size : new_size] = -1
    data = data.reshape((-1, s));
    return data

def main():
    n_columns = 1;
    
    files = [x for x in os.listdir(".") if x.endswith(".out")]
    files.sort()
    
    ranks = []
    data_t = []
    data_i = []
    data_d = []
    
    for f in files:
        ranks.append(int(re.findall(r'\d+', f)[0]))
        
        header_and_data = read_file(f)
    
        data_t.append(reshape_to_size(get_named_column(header_and_data, "time"),n_columns))
        data_d.append(reshape_to_size(get_named_column(header_and_data, "n_dofs"),n_columns))
        data_r = list(set(get_named_column(header_and_data, "L")))
        
    print(ranks)
    
    do_normalize = True
    
    for j in range(0, len(data_r)):
        
        original_stdout = sys.stdout
        
        print(data_r[j])
        
        for c in range(0, n_columns):
            with open("data_%s_%d.tex" % (str(int(data_r[j])).zfill(4),c), 'w') as f:
                sys.stdout = f

                print("ranks time dofs")
        
                for i in range(0, len(data_t)):

                    n  = -1
                    e  = -1
                    it = -1

                    if(j < len(data_t[i])):
                        n  = data_t[i][j][c]

                    if n!= -1:
                        print("%d %e %e" % (ranks[i], n, data_d[i][j][c] / ranks[i] / 48))
        
        sys.stdout = original_stdout
        
    

if __name__ == "__main__":
    main()


==> data/iterations-all/run.py <==
import numpy as np
import os
import re
import sys
import math

def read_file(file_name):
    with open (file_name, "r") as myfile:
        data = myfile.read().splitlines()
     
    index_1 = [i for i,x in enumerate(data) if ("n_procs_row" in x)][-1]
    index_2 = [i for i,x in enumerate(data) if (x=="" or (".json" in x) or ("MONITOR" in x)) and i > index_1]
    index_2 = len(data) if len(index_2) ==0 else index_2[0];
    
    print("%d-%d" % (index_1, index_2))
    
    with open(file_name) as f:
        for i, line in enumerate(f):
            if(i == index_1):
                header = ' '.join(line.split())
                header = header.split()
                break
    
    print(header)
    
    with open(file_name, "r") as f:
        data = np.genfromtxt(file_name, skip_header=(index_1 + 1), max_rows=(index_2 - index_1 - 1));
        
    return [header, data]

def get_named_column(header_and_data, name):
    index = header_and_data[0].index(name)
    return header_and_data[1][:, index]

def reshape_to_size(data, s):
    old_size = data.size
    new_size = int(int(int(data.size)/s)*s)
    data = np.resize(data, new_size);
    data = data.reshape((-1, s));
    return data

def main():
    n_columns = 28;

    header_and_data = read_file("../parameters-all/parameters-q/data.out")
    data_c_n_levels        = reshape_to_size(get_named_column(header_and_data, "n_levels"),n_columns)
    data_c_n_stages        = reshape_to_size(get_named_column(header_and_data, "n_stages"),n_columns)
    data_c_n_oi_min        = reshape_to_size(get_named_column(header_and_data, "n_outer_min"),n_columns)
    data_c_n_oi_max        = reshape_to_size(get_named_column(header_and_data, "n_outer_max"),n_columns)
    data_c_n_ii_min        = reshape_to_size(get_named_column(header_and_data, "n_inner_min"),n_columns)
    data_c_n_ii_max        = reshape_to_size(get_named_column(header_and_data, "n_inner_max"),n_columns)

    print(data_c_n_levels)

    #data_r_n_oi = reshape_to_size(get_named_column(header_and_data, "n_outer"),n_columns)
    #data_r_n_oi = reshape_to_size(get_named_column(header_and_data, "n_inner_min"),n_columns)
            
    original_stdout = sys.stdout
        
    for l in range(0,min(data_c_n_levels.shape[0], data_c_n_levels.shape[0])):
        with open("data_%d.tex" % (data_c_n_levels[l][0]), 'w') as f:
            sys.stdout = f

            print("\\begin{tabular}{C{0.75cm}C{1.50cm}C{1.50cm}C{1.50cm}}")
            print("\\hline")
            print("&\\multicolumn{3}{c}{\\textbf{non-complex} (Sections~\\ref{sec:methods}--\\ref{sec:performance})}\\\\ \\hline")
            print("&\\multicolumn{1}{c}{\\textbf{IRK}}&\\multicolumn{1}{c}{\\textbf{SPIRK}}&\\multicolumn{1}{c}{\\textbf{batched}} \\\\ \\hline")
            print("$Q$& \\#G (\\#V$^1$) & \\#G (\\#V$^1$) & \\#G (\\#V$^Q$) \\\\ \\hline")

            for q in range(0, min(data_c_n_levels.shape[1], data_c_n_levels.shape[1]), 7):
                if(q != 0):
                    print("\\\\")

                if(q == 0):
                    print("%d & %.1f (%.1f) & %.1f (%.1f) & %.1f (%.1f)" % (data_c_n_stages[l][q], 
                                              data_c_n_oi_min[l][q+0], data_c_n_ii_min[l][q+0], 
                                              data_c_n_oi_min[l][q+1], data_c_n_ii_min[l][q+1],
                                              data_c_n_oi_min[l][q+2], data_c_n_ii_min[l][q+2]
                                              ))
                else:
                    print("%d & %.1f (%.1f) & %.1f (%.1f) & %.1f (%.1f)" % (data_c_n_stages[l][q], 
                                              data_c_n_oi_min[l][q+0], data_c_n_ii_min[l][q+0], 
                                              data_c_n_oi_min[l][q+1], data_c_n_ii_min[l][q+1],
                                              data_c_n_oi_min[l][q+2], data_c_n_ii_min[l][q+2]))
                             
                         
            print("\\\\\\hline")
            print("\\end{tabular}")
            print("")
            print("\\vspace{0.2cm}")
            print("")

            print("\\begin{tabular}{C{0.75cm}C{2.00cm}C{2.0cm}C{2.50cm}C{2.5cm}}")
            print("\\hline")
            print("&\\multicolumn{4}{c}{\\textbf{complex} (Section~\\ref{sec:complex})} \\\\ \\hline")
            print("&\\multicolumn{1}{c}{\\textbf{IRK-PRESB}}&\\multicolumn{1}{c}{\\textbf{IRK-GMG}}&\\multicolumn{1}{c}{\\textbf{SPIRK-PRESB}}&\\multicolumn{1}{c}{\\textbf{SPIRK-GMG}} \\\\ \\hline")
            print("$Q$& \\#G (\\#V$^1$)& \\#G (\\#V$^2$)& \\#G (\\#V$^1$)& \\#G (\\#V$^2$) \\\\ \\hline")

            for q in range(0, min(data_c_n_levels.shape[1], data_c_n_levels.shape[1]), 7):
                if(q != 0):
                    print("\\\\")

                if(q == 0):
                    print("%d & %.1f (%.1f) & %.1f (%.1f) & %.1f (%.1f) & %.1f (%.1f)" % (data_c_n_stages[l][q], 
                                              data_c_n_oi_min[l][q+3], data_c_n_ii_min[l][q+3],
                                              data_c_n_oi_min[l][q+5], data_c_n_ii_min[l][q+5],
                                              data_c_n_oi_min[l][q+4], data_c_n_ii_min[l][q+4],
                                              data_c_n_oi_min[l][q+6], data_c_n_ii_min[l][q+6]
                                              ))
                else:
                    print("%d & %.1f (%.1f) & %.1f (%.1f) & %.1f--%.1f (%.1f--%.1f) & %.1f--%.1f (%.1f--%.1f)" % (data_c_n_stages[l][q], 
                                              data_c_n_oi_min[l][q+3], data_c_n_ii_min[l][q+3],
                                              data_c_n_oi_min[l][q+5], data_c_n_ii_min[l][q+5],
                                              data_c_n_oi_min[l][q+4], data_c_n_oi_max[l][q+4], data_c_n_ii_min[l][q+4], data_c_n_ii_max[l][q+4],
                                              data_c_n_oi_min[l][q+6], data_c_n_oi_max[l][q+6], data_c_n_ii_min[l][q+6], data_c_n_ii_max[l][q+6]))
                             
                         
            print("\\\\\\hline")
            print("\\end{tabular}")

        
    sys.stdout = original_stdout
        
    

if __name__ == "__main__":
    main()


==> data/iterations-all/run.sh <==
python3 run.py


==> data/large-scaling/collect_data.sh <==
mkdir -p collected_data

for f in large-scaling-*
do
  mkdir -p collected_data/$f
  cp $f/*.tex collected_data/$f
done


==> data/large-scaling/run.sh <==
if [[ $# -eq 1 ]] ; then
    echo 'Copying results from the cluster'

    mkdir -p large-scaling-2-1/
    mkdir -p large-scaling-4-1/
    mkdir -p large-scaling-9-1/
    mkdir -p large-scaling-2-4/
    mkdir -p large-scaling-4-4/
    mkdir -p large-scaling-9-4/

    scp skx:~/sw-multigrid/IRK-build/large-scaling-2-1/*.out large-scaling-2-1/
    scp skx:~/sw-multigrid/IRK-build/large-scaling-4-1/*.out large-scaling-4-1/
    scp skx:~/sw-multigrid/IRK-build/large-scaling-9-1/*.out large-scaling-9-1/
    scp skx:~/sw-multigrid/IRK-build/large-scaling-2-4/*.out large-scaling-2-4/
    scp skx:~/sw-multigrid/IRK-build/large-scaling-4-4/*.out large-scaling-4-4/
    scp skx:~/sw-multigrid/IRK-build/large-scaling-9-4/*.out large-scaling-9-4/


    echo 'Coyping finished!'
fi

cd large-scaling-2-1/
python3 ../run_hmg.py 2
python3 ../run_speedup.py
cd ..

cd large-scaling-4-1/
python3 ../run_speedup.py
cd ..


cd large-scaling-9-1/
python3 ../run_speedup.py
cd ..


cd large-scaling-2-4/
python3 ../run_speedup.py
cd ..

cd large-scaling-4-4/
python3 ../run_speedup.py
cd ..


cd large-scaling-9-4/
python3 ../run_speedup.py
cd ..



==> data/large-scaling/run_hmg.py <==
import numpy as np
import os
import re
import sys

def read_file(file_name):
    with open (file_name, "r") as myfile:
        data = myfile.read().splitlines()
     
    index_1 = [i for i,x in enumerate(data) if ("n_procs_row" in x)][-1]
    index_2 = [i for i,x in enumerate(data) if (x=="" or (".json" in x) or ("MONITOR" in x)) and i > index_1]
    index_2 = len(data) if len(index_2) ==0 else index_2[0];
    
    print("%d-%d" % (index_1, index_2))
    
    with open(file_name) as f:
        for i, line in enumerate(f):
            if(i == index_1):
                header = ' '.join(line.split())
                header = header.split()
                break
    
    print(header)
    
    with open(file_name, "r") as f:
        data = np.genfromtxt(file_name, skip_header=(index_1 + 1), max_rows=(index_2 - index_1 - 1));
        
    return [header, data]

def get_named_column(header_and_data, name):
    index = header_and_data[0].index(name)
    return header_and_data[1][:, index]

def reshape_to_size(data, s):
    old_size = data.size
    new_size = int(int(int(data.size+s-1)/s)*s)
    data = np.resize(data, new_size);
    data[old_size : new_size] = -1
    data = data.reshape((-1, s));
    return data

def main():
    n_columns = int(sys.argv[1]);
    
    files = [x for x in os.listdir(".") if x.endswith(".out")]
    files.sort()
    
    ranks = []
    data_t = []
    data_i = []
    data_d = []
    data_l = []
    data_s = []

    for f in files:
        ranks.append(int(re.findall(r'\d+', f)[0]))
        
        header_and_data = read_file(f)
    
        data_t.append(reshape_to_size(get_named_column(header_and_data, "t"),n_columns))
        data_i.append(reshape_to_size(get_named_column(header_and_data, "n_t"),n_columns))
        data_d.append(reshape_to_size(get_named_column(header_and_data, "n_dofs"),n_columns))
        data_l.append(reshape_to_size(get_named_column(header_and_data, "n_levels"),n_columns))
        data_s.append(reshape_to_size(get_named_column(header_and_data, "n_stages"),n_columns))
        data_r = list(set(get_named_column(header_and_data, "n_levels")))
        
    print(ranks)
    
    do_normalize = True
    
    for j in range(0, len(data_r)):
        
        original_stdout = sys.stdout
        
        print(data_r[j])
        
        for c in range(0, n_columns):
            with open("data_%s_%d.tex" % (str(int(data_r[j])).zfill(4),c), 'w') as f:
                sys.stdout = f

                print("n_ranks t_per_timestep n_dofs_per_proc n_timesteps throughput_per_node n_dofs n_levels n_stages")
        
                for i in range(0, len(data_t)):

                    n  = -1
                    e  = -1
                    it = -1

                    if(j < len(data_t[i])):
                        n  = data_t[i][j][c] / ((abs(data_i[i][j][c])-1) if do_normalize else 1)
                        it = abs(data_i[i][j][c]) - 1

                    if n!= -1:
                        print("%d %e %e %e %e %e %e %e" % (ranks[i], n, data_d[i][j][c] / ranks[i] / 48, it, data_d[i][j][c] / ranks[i] / n, data_d[i][j][c], data_l[i][j][c], data_s[i][j][c]))
        
        sys.stdout = original_stdout
        
    

if __name__ == "__main__":
    main()


==> data/large-scaling/run_speedup.py <==
import numpy as np
import os
import re
import sys

def read_file(file_name):
    with open (file_name, "r") as myfile:
        data = myfile.read().splitlines()
     
    index_1 = [i for i,x in enumerate(data) if ("n_procs_row" in x)][-1]
    index_2 = [i for i,x in enumerate(data) if (x=="" or (".json" in x) or ("MONITOR" in x)) and i > index_1]
    index_2 = len(data) if len(index_2) ==0 else index_2[0];
    
    print("%d-%d" % (index_1, index_2))
    
    with open(file_name) as f:
        for i, line in enumerate(f):
            if(i == index_1):
                header = ' '.join(line.split())
                header = header.split()
                break
    
    print(header)
    
    with open(file_name, "r") as f:
        data = np.genfromtxt(file_name, skip_header=(index_1 + 1), max_rows=(index_2 - index_1 - 1));
        
    return [header, data]

def get_named_column(header_and_data, name):
    index = header_and_data[0].index(name)
    return header_and_data[1][:, index]

def reshape_to_size(data, s):
    old_size = data.size
    new_size = int(int(int(data.size)/s)*s)
    data = np.resize(data, new_size);
    data[old_size : new_size] = -1
    data = data.reshape((-1, s));
    return data

def main():
    n_columns = 2;
    
    files = [x for x in os.listdir(".") if x.endswith(".out")]
    files.sort()
    
    ranks = []
    data_t = []
    data_i = []
    data_d = []
    data_p = []

    for f in files:
        ranks.append(int(re.findall(r'\d+', f)[0]))
        
        header_and_data = read_file(f)
    
        data_t.append(reshape_to_size(get_named_column(header_and_data, "t"),n_columns))
        data_d.append(reshape_to_size(get_named_column(header_and_data, "n_dofs"),n_columns))
        data_p.append(reshape_to_size(get_named_column(header_and_data, "n_procs"),n_columns))
        
    print(ranks)
    
    do_normalize = True

    sizes = [[0, 1e3], [1e3, 1e4], [1e4, 1e5], [1e5, 1e9]]

    original_stdout = sys.stdout
    
    for s in range(0, len(sizes)):
        with open("speedup_%d.tex" % s, 'w') as f:
            sys.stdout = f

            print("speedup n_dofs n_dofs_norm ranks")

            for i in range(0, len(data_t)):
                for j in range(0, len(data_t[i])):
                    #print("%d %d" % (i,j))
                    if(sizes[s][0] <= data_d[i][j][0]/data_p[i][j][0] and data_d[i][j][1]/data_p[i][j][0] < sizes[s][1]):
                        print("%e %e %e %e" % (data_t[i][j][0]/data_t[i][j][1], data_d[i][j][1], data_d[i][j][0]/data_p[i][j][0], data_p[i][j][0]))
        
    sys.stdout = original_stdout
        
    

if __name__ == "__main__":
    main()


==> data/parameters-all/run.sh <==
if [[ $# -eq 1 ]] ; then
    echo 'Copying results from the cluster'

    #mkdir -p parameters-dt
    #scp skx:~/sw-multigrid/IRK-build/parameters-dt/*.out parameters-dt

    #mkdir -p parameters-p
    #scp skx:~/sw-multigrid/IRK-build/parameters-p/*.out parameters-p

    mkdir -p parameters-q
    scp skx:~/sw-multigrid/IRK-build/parameters-all-q/*.out parameters-q

    #mkdir -p parameters-tolerance
    #scp skx:~/sw-multigrid/IRK-build/parameters-tolerance/*.out parameters-tolerance

    echo 'Coyping finished!'
fi

#cd parameters-dt
#python3 ../run_hmg.py 10
#cd ..

#cd parameters-p
#python3 ../run_hmg.py 8
#cd ..

cd parameters-q
python3 ../run_hmg.py
cd ..

#cd parameters-tolerance
#python3 ../run_hmg.py 10
#cd ..


==> data/parameters-all/run_hmg.py <==
import numpy as np
import os
import re
import sys

def read_file(file_name):
    with open (file_name, "r") as myfile:
        data = myfile.read().splitlines()
     
    index_1 = [i for i,x in enumerate(data) if ("n_procs_row" in x)][-1]
    index_2 = [i for i,x in enumerate(data) if (x=="" or (".json" in x) or ("MONITOR" in x)) and i > index_1]
    index_2 = len(data) if len(index_2) ==0 else index_2[0];
    
    print("%d-%d" % (index_1, index_2))
    
    with open(file_name) as f:
        for i, line in enumerate(f):
            if(i == index_1):
                header = ' '.join(line.split())
                header = header.split()
                break
    
    print(header)
    
    with open(file_name, "r") as f:
        data = np.genfromtxt(file_name, skip_header=(index_1 + 1), max_rows=(index_2 - index_1 - 1));
        
    return [header, data]

def get_named_column(header_and_data, name):
    index = header_and_data[0].index(name)
    return header_and_data[1][:, index]

def reshape_to_size(data, s):
    old_size = data.size
    new_size = int(int(int(data.size+s-1)/s)*s)
    data = np.resize(data, new_size);
    data[old_size : new_size] = -1
    data = data.reshape((-1, s));
    return data

def main():
    n_columns = 28;
    
    header_and_data = read_file("data.out")
    
    data_t = reshape_to_size(get_named_column(header_and_data, "t"),n_columns)
    data_i = reshape_to_size(get_named_column(header_and_data, "n_t"),n_columns)
    data_d = reshape_to_size(get_named_column(header_and_data, "n_dofs"),n_columns)
    data_n_outer = reshape_to_size(get_named_column(header_and_data, "n_outer_avg"),n_columns)
    data_n_inner_min = reshape_to_size(get_named_column(header_and_data, "n_inner_min"),n_columns)
    data_n_inner_max = reshape_to_size(get_named_column(header_and_data, "n_inner_max"),n_columns)
    data_n_inner_avg = reshape_to_size(get_named_column(header_and_data, "n_inner_avg"),n_columns)
    data_r = list(set(get_named_column(header_and_data, "n_levels")))
            
    do_normalize = True
            
    original_stdout = sys.stdout
        
    for c in range(0,n_columns, 7):
        with open("data_%d.tex" % (c/7), 'w') as f:
            sys.stdout = f
        
            print("dofs t_0 t_1 t_2 t_3 t_4 t_5 t_6")

            for j in range(0, len(data_r)):

                n  = -1
                e  = -1
                it = -1
                i_o = -1

                if(data_d[j][c] != -1):                    
                    print("%e %e %e %e %e %e %e %e" % (
                        data_d[j][c],
                        (data_t[j][c+0] / ((abs(data_i[j][c])-1) if do_normalize else 1)),
                        (data_t[j][c+1] / ((abs(data_i[j][c])-1) if do_normalize else 1)),
                        (data_t[j][c+2] / ((abs(data_i[j][c])-1) if do_normalize else 1)),
                        (data_t[j][c+3] / ((abs(data_i[j][c])-1) if do_normalize else 1)),
                        (data_t[j][c+4] / ((abs(data_i[j][c])-1) if do_normalize else 1)),
                        (data_t[j][c+5] / ((abs(data_i[j][c])-1) if do_normalize else 1)),
                        (data_t[j][c+6] / ((abs(data_i[j][c])-1) if do_normalize else 1))))
        
    sys.stdout = original_stdout
        
    

if __name__ == "__main__":
    main()


==> data/parameters-complex/run.sh <==
if [[ $# -eq 1 ]] ; then
    echo 'Copying results from the cluster'

    #mkdir -p parameters-dt
    #scp skx:~/sw-multigrid/IRK-build/parameters-dt/*.out parameters-dt

    #mkdir -p parameters-p
    #scp skx:~/sw-multigrid/IRK-build/parameters-p/*.out parameters-p

    mkdir -p parameters-q
    scp skx:~/sw-multigrid/IRK-build/parameters-complex-q/*.out parameters-q

    #mkdir -p parameters-tolerance
    #scp skx:~/sw-multigrid/IRK-build/parameters-tolerance/*.out parameters-tolerance

    echo 'Coyping finished!'
fi

#cd parameters-dt
#python3 ../run_hmg.py 10
#cd ..

#cd parameters-p
#python3 ../run_hmg.py 8
#cd ..

cd parameters-q
python3 ../run_hmg.py 8
cd ..

#cd parameters-tolerance
#python3 ../run_hmg.py 10
#cd ..


==> data/parameters-complex/run_hmg.py <==
import numpy as np
import os
import re
import sys

def read_file(file_name):
    with open (file_name, "r") as myfile:
        data = myfile.read().splitlines()
     
    index_1 = [i for i,x in enumerate(data) if ("n_procs_row" in x)][-1]
    index_2 = [i for i,x in enumerate(data) if (x=="" or (".json" in x) or ("MONITOR" in x)) and i > index_1]
    index_2 = len(data) if len(index_2) ==0 else index_2[0];
    
    print("%d-%d" % (index_1, index_2))
    
    with open(file_name) as f:
        for i, line in enumerate(f):
            if(i == index_1):
                header = ' '.join(line.split())
                header = header.split()
                break
    
    print(header)
    
    with open(file_name, "r") as f:
        data = np.genfromtxt(file_name, skip_header=(index_1 + 1), max_rows=(index_2 - index_1 - 1));
        
    return [header, data]

def get_named_column(header_and_data, name):
    index = header_and_data[0].index(name)
    return header_and_data[1][:, index]

def reshape_to_size(data, s):
    old_size = data.size
    new_size = int(int(int(data.size+s-1)/s)*s)
    data = np.resize(data, new_size);
    data[old_size : new_size] = -1
    data = data.reshape((-1, s));
    return data

def main():
    n_columns = int(sys.argv[1]);
    
    header_and_data = read_file("data.out")
    
    data_t = reshape_to_size(get_named_column(header_and_data, "t"),n_columns)
    data_i = reshape_to_size(get_named_column(header_and_data, "n_t"),n_columns)
    data_d = reshape_to_size(get_named_column(header_and_data, "n_dofs"),n_columns)
    data_n_outer = reshape_to_size(get_named_column(header_and_data, "n_outer_avg"),n_columns)
    data_n_inner_min = reshape_to_size(get_named_column(header_and_data, "n_inner_min"),n_columns)
    data_n_inner_max = reshape_to_size(get_named_column(header_and_data, "n_inner_max"),n_columns)
    data_n_inner_avg = reshape_to_size(get_named_column(header_and_data, "n_inner_avg"),n_columns)
    data_r = list(set(get_named_column(header_and_data, "n_levels")))
            
    do_normalize = True
            
    original_stdout = sys.stdout
        
    for c in range(1,n_columns, 2):
        with open("data_%d.tex" % (c/2), 'w') as f:
            sys.stdout = f
        
            print("dofs throughput speedup t_irk t_spirk i_outer")

            for j in range(0, len(data_r)):

                n  = -1
                e  = -1
                it = -1
                i_o = -1

                if(data_d[j][c] != -1):
                    n  = data_d[j][c] / (data_t[j][c] / ((abs(data_i[j][c])-1) if do_normalize else 1))
                    it = (abs(data_i[j][c])-1)
                    i_o = data_n_outer[j][c]
                    n_inner_min = data_n_inner_min[j][c]
                    n_inner_avg = data_n_inner_avg[j][c]
                    n_inner_max = data_n_inner_max[j][c]
                    print("%e %e %e % e %e %e % e %e % e" % (data_d[j][c], n , data_t[j][c-1]/data_t[j][c], 
                        (data_t[j][c-1] / ((abs(data_i[j][c-1])-1) if do_normalize else 1)),
                        (data_t[j][c] / ((abs(data_i[j][c])-1) if do_normalize else 1)),
                        i_o, n_inner_min, n_inner_avg, n_inner_max))
        
    sys.stdout = original_stdout
        
    

if __name__ == "__main__":
    main()


==> data/parameters-vt/run.sh <==
if [[ $# -eq 1 ]] ; then
    echo 'Copying results from the cluster'

    mkdir -p 0001
    mkdir -p 0016
    mkdir -p 0064

    scp skx:~/sw-multigrid/IRK-build/parameters-vt/*.out .

    mv data-0001.out 0001
    mv data.out      0016
    mv data-0064.out 0064

    echo 'Coyping finished!'
fi

cd 0001
  python3 ../run_hmg.py 4 data-0001.out
cd ..

cd 0016
  python3 ../run_hmg.py 4 data.out 
cd ..

cd 0064
  python3 ../run_hmg.py 4 data-0064.out
cd ..



==> data/parameters-vt/run_hmg.py <==
import numpy as np
import os
import re
import sys

def read_file(file_name):
    with open (file_name, "r") as myfile:
        data = myfile.read().splitlines()
     
    index_1 = [i for i,x in enumerate(data) if ("n_procs_row" in x)][-1]
    index_2 = [i for i,x in enumerate(data) if (x=="" or (".json" in x) or ("MONITOR" in x)) and i > index_1]
    index_2 = len(data) if len(index_2) ==0 else index_2[0];
    
    print("%d-%d" % (index_1, index_2))
    
    with open(file_name) as f:
        for i, line in enumerate(f):
            if(i == index_1):
                header = ' '.join(line.split())
                header = header.split()
                break
    
    print(header)
    
    with open(file_name, "r") as f:
        data = np.genfromtxt(file_name, skip_header=(index_1 + 1), max_rows=(index_2 - index_1 - 1));
        
    return [header, data]

def get_named_column(header_and_data, name):
    index = header_and_data[0].index(name)
    return header_and_data[1][:, index]

def reshape_to_size(data, s):
    old_size = data.size
    new_size = int(int(int(data.size+s-1)/s)*s)
    data = np.resize(data, new_size);
    data[old_size : new_size] = -1
    data = data.reshape((-1, s));
    return data

def main():
    n_columns = int(sys.argv[1]);
    
    header_and_data = read_file(sys.argv[2])
    
    data_t = reshape_to_size(get_named_column(header_and_data, "t"),n_columns)
    data_i = reshape_to_size(get_named_column(header_and_data, "n_t"),n_columns)
    data_d = reshape_to_size(get_named_column(header_and_data, "n_dofs"),n_columns)
    data_r = list(set(get_named_column(header_and_data, "n_levels")))
            
    do_normalize = True
            
    original_stdout = sys.stdout
        
    for c in range(0, n_columns):
        with open("data_%d.tex" % (c), 'w') as f:
            sys.stdout = f
        
            print("dofs throughput speedup")

            for j in range(0, len(data_r)):

                n  = -1
                e  = -1
                it = -1

                if(data_d[j][c] != -1):
                    n  = data_d[j][c] / (data_t[j][c] / ((abs(data_i[j][c])-1) if do_normalize else 1))
                    it = abs(data_i[j][c])-1
                    print("%e %e %e" % (data_d[j][c], n , data_t[j][0]/data_t[j][c]))
        
    sys.stdout = original_stdout
        
    

if __name__ == "__main__":
    main()


==> data/parameters/run.sh <==
if [[ $# -eq 1 ]] ; then
    echo 'Copying results from the cluster'

    #mkdir -p parameters-dt
    #scp skx:~/sw-multigrid/IRK-build/parameters-dt/*.out parameters-dt

    mkdir -p parameters-p
    scp skx:~/sw-multigrid/IRK-build/parameters-p/*.out parameters-p

    mkdir -p parameters-q
    scp skx:~/sw-multigrid/IRK-build/parameters-q/*.out parameters-q

    #mkdir -p parameters-tolerance
    #scp skx:~/sw-multigrid/IRK-build/parameters-tolerance/*.out parameters-tolerance

    echo 'Coyping finished!'
fi

#cd parameters-dt
#python3 ../run_hmg.py 10
#cd ..

cd parameters-p
python3 ../run_hmg.py 8
cd ..

cd parameters-q
python3 ../run_hmg.py 8
cd ..

#cd parameters-tolerance
#python3 ../run_hmg.py 10
#cd ..


==> data/parameters/run_hmg.py <==
import numpy as np
import os
import re
import sys

def read_file(file_name):
    with open (file_name, "r") as myfile:
        data = myfile.read().splitlines()
     
    index_1 = [i for i,x in enumerate(data) if ("n_procs_row" in x)][-1]
    index_2 = [i for i,x in enumerate(data) if (x=="" or (".json" in x) or ("MONITOR" in x)) and i > index_1]
    index_2 = len(data) if len(index_2) ==0 else index_2[0];
    
    print("%d-%d" % (index_1, index_2))
    
    with open(file_name) as f:
        for i, line in enumerate(f):
            if(i == index_1):
                header = ' '.join(line.split())
                header = header.split()
                break
    
    print(header)
    
    with open(file_name, "r") as f:
        data = np.genfromtxt(file_name, skip_header=(index_1 + 1), max_rows=(index_2 - index_1 - 1));
        
    return [header, data]

def get_named_column(header_and_data, name):
    index = header_and_data[0].index(name)
    return header_and_data[1][:, index]

def reshape_to_size(data, s):
    old_size = data.size
    new_size = int(int(int(data.size+s-1)/s)*s)
    data = np.resize(data, new_size);
    data[old_size : new_size] = -1
    data = data.reshape((-1, s));
    return data

def main():
    n_columns = int(sys.argv[1]);
    
    header_and_data = read_file("data.out")
    
    data_t = reshape_to_size(get_named_column(header_and_data, "t"),n_columns)
    data_i = reshape_to_size(get_named_column(header_and_data, "n_t"),n_columns)
    data_d = reshape_to_size(get_named_column(header_and_data, "n_dofs"),n_columns)
    data_n_outer = reshape_to_size(get_named_column(header_and_data, "n_outer_min"),n_columns)
    data_n_inner_min = reshape_to_size(get_named_column(header_and_data, "n_inner_min"),n_columns)
    data_n_inner_max = reshape_to_size(get_named_column(header_and_data, "n_inner_max"),n_columns)
    data_n_inner_avg = reshape_to_size(get_named_column(header_and_data, "n_inner_avg"),n_columns)
    data_r = list(set(get_named_column(header_and_data, "n_levels")))
            
    do_normalize = True
            
    original_stdout = sys.stdout
        
    for c in range(1,n_columns, 2):
        with open("data_%d.tex" % (c/2), 'w') as f:
            sys.stdout = f
        
            print("dofs throughput speedup t_irk t_spirk i_outer")

            for j in range(0, len(data_r)):

                n  = -1
                e  = -1
                it = -1
                i_o = -1

                if(data_d[j][c] != -1):
                    n  = data_d[j][c] / (data_t[j][c] / ((abs(data_i[j][c])-1) if do_normalize else 1))
                    it = (abs(data_i[j][c])-1)
                    i_o = data_n_outer[j][c]
                    n_inner_min = data_n_inner_min[j][c]
                    n_inner_avg = data_n_inner_avg[j][c]
                    n_inner_max = data_n_inner_max[j][c]
                    print("%e %e %e % e %e %e % e %e % e" % (data_d[j][c], n , data_t[j][c-1]/data_t[j][c], 
                        (data_t[j][c-1] / ((abs(data_i[j][c-1])-1) if do_normalize else 1)),
                        (data_t[j][c] / ((abs(data_i[j][c])-1) if do_normalize else 1)),
                        i_o, n_inner_min, n_inner_avg, n_inner_max))
        
    sys.stdout = original_stdout
        
    

if __name__ == "__main__":
    main()


==> data/pie/run.py <==
import numpy as np
import os
import re
import sys
import math

def read_file(file_name):
    with open (file_name, "r") as myfile:
        data = myfile.read().splitlines()
     
    index_1 = [i for i,x in enumerate(data) if ("n_procs_row" in x)][-1]
    index_2 = [i for i,x in enumerate(data) if (x=="" or (".json" in x) or ("MONITOR" in x)) and i > index_1]
    index_2 = len(data) if len(index_2) ==0 else index_2[0];
    
    print("%d-%d" % (index_1, index_2))
    
    with open(file_name) as f:
        for i, line in enumerate(f):
            if(i == index_1):
                header = ' '.join(line.split())
                header = header.split()
                break
    
    print(header)
    
    with open(file_name, "r") as f:
        data = np.genfromtxt(file_name, skip_header=(index_1 + 1), max_rows=(index_2 - index_1 - 1));
        
    return [header, data]

def get_named_column(header_and_data, name):
    index = header_and_data[0].index(name)
    return header_and_data[1][:, index]

def reshape_to_size(data, s):
    old_size = data.size
    new_size = int(int(int(data.size)/s)*s)
    data = np.resize(data, new_size);
    data = data.reshape((-1, s));
    return data

def main():
    n_columns = 2;
    
    header_and_data = read_file("../large-scaling/large-scaling-4-1/node-0016.out")
    
    data_n_levels        = reshape_to_size(get_named_column(header_and_data, "n_levels"),n_columns)
    data_t               = reshape_to_size(get_named_column(header_and_data, "t"),n_columns)
    data_t_vmult         = reshape_to_size(get_named_column(header_and_data, "t_vmult"),n_columns)
    data_t_prec_bc       = reshape_to_size(get_named_column(header_and_data, "t_prec_bc"),n_columns)
    data_t_prec_solver   = reshape_to_size(get_named_column(header_and_data, "t_prec_solver"),n_columns)
    data_t_prec_solver_0 = reshape_to_size(get_named_column(header_and_data, "t_prec_solver_0"),n_columns)
    data_t_prec_solver_1 = reshape_to_size(get_named_column(header_and_data, "t_prec_solver_1"),n_columns)
    data_t_prec_solver_2 = reshape_to_size(get_named_column(header_and_data, "t_prec_solver_2"),n_columns)
    data_t_prec_solver_3 = reshape_to_size(get_named_column(header_and_data, "t_prec_solver_3"),n_columns)
            
    original_stdout = sys.stdout
        
    for c in range(0,data_t.shape[0]):
        with open("data_%d.tex" % (data_n_levels[c][0]), 'w') as f:
            sys.stdout = f

            rest = data_t[c][0] - data_t_vmult[c][0] - data_t_prec_bc[c][0] - data_t_prec_solver[c][0]
        
            print("\\begin{tikzpicture}[scale=0.44, every node/.style={scale=0.7}]")
            print("\\pie[sum=auto, hide number, text = legend, explode = {0, 0, 0, 0.2, 0.2, 0.2, 0.2},radius=%f]" % (3 * math.sqrt(data_t[c][0] / max(data_t[c][0], data_t[c][1]))))
            print("{")
            print("%f/rest (%.2fs)," % (data_t[c][0] - data_t_vmult[c][0] - data_t_prec_bc[c][0] - data_t_prec_solver[c][0], data_t[c][0] - data_t_vmult[c][0] - data_t_prec_bc[c][0] - data_t_prec_solver[c][0]))
            print("%f/vmult (%.2fs)," % (data_t_vmult[c][0], data_t_vmult[c][0]))
            print("%f/basis change (%.2fs)," % (data_t_prec_bc[c][0], data_t_prec_bc[c][0]))
            print("%f/block 0 (%.2fs)," % (data_t_prec_solver_0[c][0],data_t_prec_solver_0[c][0]))
            print("%f/block 1 (%.2fs)," % (data_t_prec_solver_1[c][0],data_t_prec_solver_1[c][0]))
            print("%f/block 2 (%.2fs)," % (data_t_prec_solver_2[c][0],data_t_prec_solver_2[c][0]))
            print("%f/block 3 (%.2fs)" % (data_t_prec_solver_3[c][0], data_t_prec_solver_3[c][0]))
            print("}")
            print("\\pie[pos = {14,0}, sum=auto, hide number, text = legend, explode = {0, 0, 0, 0.2, 0.2, 0.2, 0.2},radius=%f]" % (3 * math.sqrt(data_t[c][1] / max(data_t[c][0], data_t[c][1]))))
            print("{")
            print("%f/rest (%.2fs)," % (data_t[c][1] - data_t_vmult[c][1] - data_t_prec_bc[c][1] - data_t_prec_solver[c][1], data_t[c][1] - data_t_vmult[c][1] - data_t_prec_bc[c][1] - data_t_prec_solver[c][1]))
            print("%f/vmult (%.2fs)," % (data_t_vmult[c][1],data_t_vmult[c][1]))
            print("%f/basis change (%.2fs)," % (data_t_prec_bc[c][1], data_t_prec_bc[c][1]))
            print("%f/block (%.2fs)" % (data_t_prec_solver[c][1], data_t_prec_solver[c][1]))
            print("}")
            print("\\end{tikzpicture}")

        
    sys.stdout = original_stdout
        
    

if __name__ == "__main__":
    main()


==> data/pie/run.sh <==
python3 run.py


==> data/small-scaling/run.sh <==
if [[ $# -eq 1 ]] ; then
    echo 'Copying results from the cluster'

    mkdir -p parameters-dt
    scp skx:~/sw-multigrid/IRK-build/small-scaling/*.out .

    echo 'Coyping finished!'
fi

python3 ./run_hmg.py


==> data/small-scaling/run_hmg.py <==
import numpy as np
import os
import re
import sys

def read_file(file_name):
    with open (file_name, "r") as myfile:
        data = myfile.read().splitlines()
     
    index_1 = [i for i,x in enumerate(data) if ("n_procs_row" in x)][-1]
    index_2 = [i for i,x in enumerate(data) if (x=="" or (".json" in x) or ("MONITOR" in x)) and i > index_1]
    index_2 = len(data) if len(index_2) ==0 else index_2[0];
    
    print("%d-%d" % (index_1, index_2))
    
    with open(file_name) as f:
        for i, line in enumerate(f):
            if(i == index_1):
                header = ' '.join(line.split())
                header = header.split()
                break
    
    print(header)
    
    with open(file_name, "r") as f:
        data = np.genfromtxt(file_name, skip_header=(index_1 + 1), max_rows=(index_2 - index_1 - 1));
        
    return [header, data]

def get_named_column(header_and_data, name):
    index = header_and_data[0].index(name)
    return header_and_data[1][:, index]

def reshape_to_size(data, s):
    old_size = data.size
    new_size = int(int(int(data.size+s-1)/s)*s)
    data = np.resize(data, new_size);
    data[old_size : new_size] = -1
    data = data.reshape((-1, s));
    return data

def main():
    n_columns = 3;
    
    header_and_data = read_file("data.out")
    
    data_t = reshape_to_size(get_named_column(header_and_data, "t"),n_columns)
    data_i = reshape_to_size(get_named_column(header_and_data, "n_t"),n_columns)
    data_d = reshape_to_size(get_named_column(header_and_data, "n_dofs"),n_columns)
    data_r = list(set(get_named_column(header_and_data, "n_levels")))
            
    do_normalize = True
            
    original_stdout = sys.stdout
        
    for c in range(0,3):
        with open("data_%d.tex" % c, 'w') as f:
            sys.stdout = f
        
            print("dofs time throughput speedup")

            for j in range(0, len(data_r)):

                t  = -1
                n  = -1
                e  = -1
                it = -1

                if(data_d[j][c] != -1 and data_d[j][2] != -1):
                    t  = (data_t[j][c] / ((abs(data_i[j][c])-1) if do_normalize else 1))
                    n  = data_d[j][c] / t
                    it = abs(data_i[j][c])-1
                    print("%e %e %e %e" % (data_d[j][c], t , n , data_t[j][2]/data_t[j][c]))
        
    sys.stdout = original_stdout
        
    

if __name__ == "__main__":
    main()


==> svg/run.sh <==
for f in *.svg; do 
  inkscape -z -D --file=$f --export-pdf=${f::-3}pdf
done

